Mapping low-dimensional dynamics to high-dimensional neural activity: A derivation of the ring model from the neural engineering framework

Empirical estimates of the dimensionality of neural population activity are often much lower than the population size. Similar phenomena are also observed in trained and designed neural network models. These experimental and computational results suggest that mapping low-dimensional dynamics to high-dimensional neural space is a common feature of cortical computation. Despite the ubiquity of this observation, the constraints arising from such mapping are poorly understood. Here we consider a specific example of mapping low-dimensional dynamics to high-dimensional neural activity -- the neural engineering framework. We analytically solve the framework for the classic ring model -- a neural network encoding a static or dynamic angular variable. Our results provide a complete characterization of the success and failure modes for this model. Based on similarities between this and other frameworks, we speculate that these results could apply to more general scenarios.

==> figure_moving_11.m <==
% Moving bump figure

%% Parameters

N = 500; % units
M = 1e4; % examples
thetaC = 0.7*pi;  % This should be a wide bump.
T = 50;
dt = 0.001;
thresh = cos(thetaC);

v = 0.84;  % Not too slow, so there's a clear violation of x dynamics


%% Connectivity
A = [1 v; -v 1];

f2 = @(x) (x-sin(2*x)/2)/2/pi;

% f = @(x) max( sqrt((x - thresh), 0 );
% f = @(x) 5 * log( 1 + exp( x / 5 ) );
% f = @(x) tanh(x - thresh);

f = @(x) max( (x - thresh), 0 );

% Define the activity matrix
theta = linspace(-pi,pi,N+1)';
theta(end)=[];


phi = [ cos(theta) sin(theta) ];

psi = linspace( 0, 2*pi, M+1 );
psi(end) = [];

X = nan(2,M);
X(1,:) = cos(psi);
X(2,:) = sin(psi);

X = [ A*X ];

r = f(phi*X);
W=X*pinv(r);

J = phi*A*W * N;
dTheta = repmat( theta', N, 1 ) - repmat( theta, 1, N );
Jexpect = cos(dTheta) / f2(thetaC);

xhat = W*r;


% Verify that the identity x=WF(x) holds.
figure;
subplot(3,2,1);
scatter(xhat(1,:),X(1,:))
hold on
scatter(xhat(2,:),X(2,:))



%% Simulation
% J = Jexpect;

Tdt = T/dt;

r = randn( N, Tdt );
rm = zeros(Tdt,3);
x1 = zeros(2,Tdt); % Used to run x dynamics in parallel
x1(:,1) = [cos(0); sin(0)];


r(:,1) = f(phi*x1(:,1));
% X(:,1) = X(:,1).*(1 + randn(N,1)*1e-2);

for t=2:Tdt
    x1(:,t) = x1(:,t-1) + dt*( -x1(:,t-1) + A*x1(:,t-1) );
    r( :,t ) = r(:,t-1) + dt*( -r(:,t-1) + f(J*r(:,t-1)/N) );
    rm(t,1) = mean( r(:,t) );
    rcomp = mean(exp(2*theta*sqrt(-1)).*r(:,t));
    rm(t,2) = abs(rcomp);
    rm(t,3) = angle(rcomp);
end
x2 = W*r; % Used to decode x from r dynamics

%%

figure;
subplot(2,2,1:2);
% Wait K cycles
K = 2;
t5 = round( (2*pi/v * K)/dt );
plot(theta/pi,r(:,[1 t5]),'linewidth',3);
xlabel( '\Theta / \pi' );
ylabel( 'r' );
legend( 't = 0', ['t = ' num2str(K) ' cycles' ]);
set(gca,'fontsize',14);

subplot(2,2,3);
plot(x1(1,:),x1(2,:));
hold on;
plot(x2(1,:),x2(2,:));
xlabel( 'cos \psi' );
ylabel( 'sin \psi' );
h = legend( '$x(t)$', '$\hat{x}(t)$' );
h.Interpreter = 'latex';
set(gca,'fontsize',14);

subplot(2,2,4);
% t1 = atan2(x1(2,:),x1(1,:));
% t2 = atan2(x2(2,:),x2(1,:));
% plot( [1:Tdt]*dt, unwrap(t1)-unwrap(t2), 'linewidth', 2);
% xlabel( 'Time' );
% ylabel( '\delta (t)' );
% set(gca,'fontsize',14);

T1 = diff(find(diff(sign(diff(x1(1,:),1)))>0));
T2 = diff(find(diff(sign(diff(x2(1,:),1)))>0));
% plot 4 cycles
tt = [1:4*T1(1)];
plot( tt*dt, x1(1,tt), 'b', 'linewidth', 2 );
hold on
plot( tt*dt, x2(1,tt), 'r', 'linewidth', 2 );
h = legend( '$x_1(t)$', '$\hat{x}_1(t)$' );
h.Interpreter = 'latex';
xlabel( 'Time' );
set(gca,'fontsize',14);




==> figure_moving_nonlinear.m <==
% Moving bump figure

%% Parameters

N = 500; % units
M = 1e4; % examples
thetaC = 0.7*pi;  % This should be a wide bump.
T = 50;
dt = 0.001;
thresh = cos(thetaC);

v = 0.84;  % Not too slow, so there's a clear violation of x dynamics


%%
figure
%% Connectivity
A = [1 v; -v 1];

f2 = @(x) (x-sin(2*x)/2)/2/pi;


for idxNonlin = 1:2
    if idxNonlin == 1
        f = @(x) max( (x - thresh), 0 );
    else
        f = @(x) max( sqrt(x - thresh), 0 );
    end
        
        
% f = @(x) max( (x - thresh), 0 );
% f = @(x) max( tanh(x - thresh), 0 );
% f = @(x) max( (x - thresh).^3, 0 );
% f = @(x) max( (x - thresh), 0 ).^2;

% Define the activity matrix
theta = linspace(-pi,pi,N+1)';
theta(end)=[];


phi = [ cos(theta) sin(theta) ];

psi = linspace( 0, 2*pi, M+1 );
psi(end) = [];

X = nan(2,M);
X(1,:) = cos(psi);
X(2,:) = sin(psi);

r = f(phi*X);
W=X*pinv(r);

J = phi*A*W * N;
dTheta = repmat( theta', N, 1 ) - repmat( theta, 1, N );
Jexpect = cos(dTheta) / f2(thetaC);

xhat = W*r;


% Verify that the identity x=WF(x) holds.
% figure;
% subplot(3,2,1);
% scatter(xhat(1,:),X(1,:))
% hold on
% scatter(xhat(2,:),X(2,:))



%% Simulation
% J = Jexpect;

Tdt = T/dt;

r = randn( N, Tdt );
rm = zeros(Tdt,3);
x1 = zeros(2,Tdt); % Used to run x dynamics in parallel
x1(:,1) = [cos(0); sin(0)];


r(:,1) = f(phi*x1(:,1));
% X(:,1) = X(:,1).*(1 + randn(N,1)*1e-2);

for t=2:Tdt
    x1(:,t) = x1(:,t-1) + dt*( -x1(:,t-1) + A*x1(:,t-1) );
    r( :,t ) = r(:,t-1) + dt*( -r(:,t-1) + f(J*r(:,t-1)/N) );
    rm(t,1) = mean( r(:,t) );
    rcomp = mean(exp(2*theta*sqrt(-1)).*r(:,t));
    rm(t,2) = abs(rcomp);
    rm(t,3) = angle(rcomp);
end
x2 = W*r; % Used to decode x from r dynamics

%%

subplot(2,2,idxNonlin );
% Wait K cycles
K = 2;
t5 = round( (2*pi/v * K)/dt );
plot(theta/pi,r(:,[1 t5]),'linewidth',3);
xlabel( '\Theta / \pi' );
ylabel( 'r' );
legend( 't = 0', ['t = ' num2str(K) ' cycles' ]);
set(gca,'fontsize',14);

subplot(2,2,idxNonlin + 2);

T1 = diff(find(diff(sign(diff(x1(1,:),1)))>0));
T2 = diff(find(diff(sign(diff(x2(1,:),1)))>0));
% plot 4 cycles
tt = [1:4*T1(1)];
plot( tt*dt, x1(1,tt), 'b', 'linewidth', 2 );
hold on
plot( tt*dt, x2(1,tt), 'r', 'linewidth', 2 );
h = legend( '$x_1(t)$', '$\hat{x}_1(t)$' );
h.Interpreter = 'latex';
xlabel( 'Time' );
set(gca,'fontsize',14);


end
